State-Dependent Bulk-Boundary Maps and Black Hole Complementarity

We provide a simple and explicit construction of local bulk operators that describe the interior of a black hole in the AdS/CFT correspondence. The existence of these operators is predicated on the assumption that the mapping of CFT operators to local bulk operators depends on the state of the CFT. We show that our construction leads to an exactly local effective field theory in the bulk. Barring the fact that their charge and energy can be measured at infinity, we show that the commutator of local operators inside and outside the black hole vanishes exactly, when evaluated within correlation functions of the CFT. Our construction leads to a natural resolution of the strong subadditivity paradox of Mathur and Almheiri et al. Furthermore, we show how, using these operators, it is possible to reconcile small corrections to effective field theory correlators with the unitarity of black hole evaporation. We address and resolve all other arguments, advanced in arxiv:1304.6483 and arxiv:1307.4706, in favour of structure at the black hole horizon. We extend our construction to states that are near equilibrium, and thereby also address the "frozen vacuum" objections of arxiv:1308.3697. Finally, we explore an intriguing link between our construction of interior operators and Tomita-Takesaki theory.

==> mathematica/spinchaintildes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    170723,       3538]
NotebookOptionsPosition[    168387,       3465]
NotebookOutlinePosition[    168733,       3480]
CellTagsIndexPosition[    168690,       3477]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5914969681423597`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", " ", "Basic", " ", "Pauli", 
    " ", "Spin", " ", 
    RowBox[{"Matrices", " ", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"-", "I"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.591448803547988*^9, 3.591448847192484*^9}, {
  3.591449173142127*^9, 3.591449180916572*^9}, {3.5914493520583606`*^9, 
  3.5914493586707387`*^9}, {3.591449891292203*^9, 3.5914498933433204`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "This", " ", "defines", " ", "the",
      " ", "number", " ", "of", " ", "spins", " ", 
     RowBox[{"(", "n", ")"}]}], ",", " ", 
    RowBox[{"and", " ", "the", " ", "number", " ", "of", " ", "operators"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"we", " ", "are", " ", "allowed", " ", "to", " ", "insert"}], ",",
     " ", 
    RowBox[{
     RowBox[{"(", "k", ")"}], " ", "**", "**", "**", "**", "**"}]}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", " ", "=", " ", "1"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.59144919207521*^9, 3.5914492119983497`*^9}, {
  3.5914496322433863`*^9, 3.5914496328084183`*^9}, {3.5914499750079913`*^9, 
  3.591450005161716*^9}, {3.5914534342598495`*^9, 3.5914534392531347`*^9}, {
  3.59145419900659*^9, 3.591454199372611*^9}, {3.59145467455379*^9, 
  3.5914546759978724`*^9}, {3.591460121857358*^9, 3.591460122992423*^9}, {
  3.591485422360979*^9, 3.5914854234770427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", " ", "Counts"}], " ", "the", " ", 
    "number", " ", "of", " ", "constraints", " ", "we", " ", "expect", " ", 
    "to", " ", 
    RowBox[{"get", " ", "**", "**"}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"constraintcount", "[", 
    RowBox[{"n_", ",", " ", "k_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"n", ",", "j"}], "]"}], " ", 
      RowBox[{"3", "^", "j"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "0", ",", " ", "k"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5914534422043037`*^9, 3.5914534533439407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{
    "define", " ", "the", " ", "spin", " ", "matrices", " ", "acting", " ", 
     "at", " ", "each", " ", "site"}], ",", " ", 
    RowBox[{"given", " ", "by", " ", 
     RowBox[{"s", "[", 
      RowBox[{"i", ",", "a"}], "]"}]}]}], " ", "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"i", " ", "\[LessEqual]", " ", "n"}], ",", " ", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"a", " ", "\[LessEqual]", " ", "3"}], ",", " ", 
       RowBox[{"a", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"list", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "0", "]"}], ",", " ", 
           RowBox[{"{", "n", "}"}]}], "]"}]}], ";", " ", 
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
         RowBox[{"\[Sigma]", "[", "a", "]"}]}], ";", " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"i", ",", "a"}], "]"}], " ", "=", " ", 
         RowBox[{"KroneckerProduct", "@@", "list"}]}]}]}], " ", "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idn", " ", "=", " ", 
     RowBox[{"KroneckerProduct", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "0", "]"}], ",", " ", 
        RowBox[{"{", "n", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"x_", ",", " ", "0"}], "]"}], " ", ":=", " ", "idn"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5914491572932205`*^9, 3.5914494128598385`*^9}, {
  3.591449539940107*^9, 3.5914495400551133`*^9}, {3.5914495850286856`*^9, 
  3.591449591537058*^9}, {3.591449622759844*^9, 3.5914496408008757`*^9}, {
  3.5914511315761433`*^9, 3.591451163393963*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "**", "**", "**", " ", "Now"}], " ", "construct", " ", 
    "all", " ", "possible", " ", "products", " ", "of", " ", "up", " ", "to", 
    " ", "K", " ", 
    RowBox[{"insertions", ".", " ", "We"}], " ", "use", "\[IndentingNewLine]",
     "a", " ", "slightly", " ", "inefficient", " ", "algorithm"}], ",", " ", 
   RowBox[{
   "but", " ", "this", " ", "is", " ", "done", " ", "only", " ", "once"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5914499289883595`*^9, 3.591449972218832*^9}, {
  3.591450857513468*^9, 3.5914508742774267`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.5914531525177345`*^9, 3.591453153562794*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeproduct", "[", " ", 
    RowBox[{"curcount_", ",", "  ", "pos_", ",", " ", "curop_"}], "]"}], " ", 
   ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "a", "}"}], ",", " ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"curcount", " ", "\[Equal]", " ", "0"}], ")"}], " ", "&&", 
         " ", 
         RowBox[{"(", 
          RowBox[{"pos", " ", "\[Equal]", " ", "1"}], ")"}]}], ",", " ", 
        RowBox[{"(*", "Initialize", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"opcount", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"listops", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";"}]}], " ", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"curcount", " ", "\[Equal]", "  ", "k"}], ")"}], "  ", "||",
          " ", 
         RowBox[{"(", 
          RowBox[{"pos", " ", ">", " ", "n"}], ")"}]}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", "opcount", "]"}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "Comment", " ", "this", " ", "line", " ", "to", " ", "stop", " ", 
           "the", " ", "printouts"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"opcount", "++"}], ";", " ", 
         RowBox[{"listops", " ", "=", " ", 
          RowBox[{"Append", "[", 
           RowBox[{"listops", ",", " ", "curop"}], "]"}]}]}], ",", 
        RowBox[{"(*", 
         RowBox[{"Else", " ", "continue"}], "*)"}], 
        RowBox[{
         RowBox[{"makeproduct", "[", " ", 
          RowBox[{"curcount", ",", " ", 
           RowBox[{"pos", "+", "1"}], ",", " ", "curop"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"a", "=", "1"}], ",", " ", 
           RowBox[{"a", " ", "\[LessEqual]", "  ", "3"}], ",", " ", 
           RowBox[{"a", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Not", " ", "the", " ", 
              RowBox[{"identity", ".", " ", "Multiply"}], " ", "the", " ", 
              "s"}], ",", " ", 
             RowBox[{"and", " ", "pass", " ", "it", " ", "ahead"}]}], " ", 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"makeproduct", "[", " ", 
            RowBox[{
             RowBox[{"curcount", "+", "1"}], ",", " ", 
             RowBox[{"pos", "+", "1"}], ",", " ", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"pos", ",", "a"}], "]"}], ".", "curop"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5914500420118237`*^9, 3.5914500446639757`*^9}, {
  3.591450172464285*^9, 3.591450182640867*^9}, {3.591450878965695*^9, 
  3.591450886715138*^9}, {3.5914509598973236`*^9, 3.5914510582499495`*^9}, {
  3.5914512085805473`*^9, 3.591451227228614*^9}, {3.591451365539525*^9, 
  3.591451500718257*^9}, {3.5914515588215804`*^9, 3.59145189519882*^9}, {
  3.591451931024869*^9, 3.5914520119364967`*^9}, {3.591452086217746*^9, 
  3.5914520937311754`*^9}, {3.591452133198433*^9, 3.591452160475993*^9}, {
  3.591452238135435*^9, 3.59145226463595*^9}, {3.5914524917709417`*^9, 
  3.5914525080308723`*^9}, {3.5914526094326715`*^9, 3.591452617372126*^9}, {
  3.5914526809977655`*^9, 3.591452681881816*^9}, {3.591452802541717*^9, 
  3.591452825253016*^9}, {3.591452947989036*^9, 3.591452959229679*^9}, {
  3.591453041302373*^9, 3.591453045977641*^9}, {3.5914531432822065`*^9, 
  3.5914531570499935`*^9}, {3.591453354337278*^9, 3.591453354412282*^9}, {
  3.591453464891601*^9, 3.5914534798774586`*^9}, {3.591478181651834*^9, 
  3.5914782036890945`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The counter below must reach \>\"", ",", " ", 
   RowBox[{"constraintcount", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<*****************\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"makeproduct", "[", 
  RowBox[{"0", ",", "1", ",", "idn"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<*****************\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.5914547794277887`*^9, 3.591454795594713*^9}, {
  3.5914782084593673`*^9, 3.591478266320677*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The counter below must reach \"\>", "\[InvisibleSpace]", 
   "16"}],
  SequenceForm["The counter below must reach ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.591485426908239*^9}],

Cell[BoxData["\<\"*****************\"\>"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.591485426910239*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.591485426912239*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269152393`*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.591485426917239*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269202394`*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269222393`*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269232397`*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542692524*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542692624*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542692724*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542692824*^9}],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542692924*^9}],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542693124*^9}],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269322405`*^9}],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269332404`*^9}],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269342403`*^9}],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.59148542693624*^9}],

Cell[BoxData["\<\"*****************\"\>"], "Print",
 CellChangeTimes->{3.5914782620964355`*^9, 3.5914854269372406`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
   " ", "Now", " ", "Generate", " ", "a", " ", "Random", " ", 
   RowBox[{"Vector", " ", "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5914535303553457`*^9, 3.591453536590702*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"psi", " ", "=", " ", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomComplex", "[", "]"}], "&"}], ",", " ", 
     RowBox[{"2", "^", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psi", " ", "=", " ", 
   RowBox[{"psi", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"psi", ".", 
      RowBox[{"Conjugate", "[", "psi", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "psi", " ", "is", " ", "correctly", " ", 
    "normalized"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"psi", ".", 
  RowBox[{"Conjugate", "[", "psi", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5914535383418026`*^9, 3.5914535400989027`*^9}, {
  3.5914535880406446`*^9, 3.5914536630879374`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.062263078315124835`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.0684330442872768`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0012301157983974117`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.24073167831372808`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1666691877620683`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.09336047441268683`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0018070235995535048`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.095111202824827`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0584026298290092`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.18235334805432046`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.053740252798027625`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.07855173862192656`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2400690764665604`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1972670568164674`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.03137725762709014`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.03598063973189026`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.13559794520058274`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.21337754426081096`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09920682261574973`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.14190953696033567`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06588115292584339`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.0314873000840427`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.12824157227602764`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.18101528537041553`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.03754781987018256`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.22214630220705417`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.14445856923758674`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1616958871692428`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.16891811100562887`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.21094157685136544`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.01503431404249636`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.006273985109599115`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.051657637497556474`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.14338191206944473`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.04970933712524984`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.029254860225515537`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.11894370409230798`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.027139926655660743`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.22782744794018184`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.09684523390565832`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.040798546152661694`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.10515450416592764`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09100819298936373`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.007691930148785931`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17236191366702422`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1089237434696637`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06263056496610074`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1724303844920292`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.16821737215002108`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.036571642302445716`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0089287543375503`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.07374776762004441`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.10540644749693745`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.10239938324670607`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0794301005485503`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.016903717821733655`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09924249124128377`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.08527784970497378`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1675000550833622`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1471219201871618`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.21885698959649239`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.08348166463761562`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.024462022598328418`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.1980880210649654`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.591453615103193*^9, 3.5914536640179906`*^9}, 
   3.5914546861534534`*^9, 3.591454758613598*^9, 3.591479673836182*^9, 
   3.591485427014245*^9}],

Cell[BoxData[
 RowBox[{"1.`", "\[InvisibleSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.591453615103193*^9, 3.5914536640179906`*^9}, 
   3.5914546861534534`*^9, 3.591454758613598*^9, 3.591479673836182*^9, 
   3.5914854270172453`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.591454782668974*^9, 3.5914547838700423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Now", " ", "generate", " ", "the", " ", 
    "vectors", " ", "of", " ", 
    RowBox[{"Hpsi", " ", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"Range", "[", "opcount", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "opcount"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"listops", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", "psi"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5914537053423543`*^9, 3.5914537470987425`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "Now"}], ",", " ", 
    RowBox[{"generate", " ", "the", " ", "metric", " ", "on", " ", 
     RowBox[{"Hpsi", " ", "**", "**", "**", "**"}]}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g", " ", "=", " ", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{"0", "&"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"opcount", ",", " ", "opcount"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"i", " ", "\[LessEqual]", " ", "opcount"}], ",", " ", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"j", " ", "\[LessEqual]", " ", "opcount"}], ",", " ", 
       RowBox[{"j", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ".", 
         RowBox[{"v", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.59145374897885*^9, 3.5914538448633347`*^9}, {
  3.5914540492980275`*^9, 3.59145406717905*^9}, {3.5914541674147835`*^9, 
  3.5914541803145213`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
   RowBox[{"find", " ", "the", " ", "inverse", " ", 
    RowBox[{"metric", " ", "**"}]}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.5914541113295755`*^9, 3.591454116852891*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ginv", " ", "=", " ", 
   RowBox[{"Inverse", "[", "g", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5914541869849024`*^9, 3.591454191742175*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5914819306012616`*^9, 3.5914819341424637`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", " ", "Now"}], ",", " ", 
    RowBox[{
    "to", " ", "find", " ", "the", " ", "tilde", " ", "of", " ", "a", " ", 
     "given", " ", 
     RowBox[{"element", ".", " ", "Finding"}], " ", "S"}], ",", " ", 
    RowBox[{
    "lets", " ", "us", " ", "find", " ", "all", " ", "these", " ", "at", " ", 
     "the", " ", "same", " ", "time"}], ",", " ", 
    RowBox[{
    "but", " ", "we", " ", "have", " ", "to", " ", "go", " ", "one", " ", 
     "higher", " ", "in", " ", 
     RowBox[{"k", ".", " ", "So"}]}], ",", " ", "here", ",", " ", 
    RowBox[{
    "since", " ", "increasing", " ", "k", " ", "is", " ", "expensive"}], ",", 
    " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "tildes", " ", "one", " ", "by", " ", 
     "one"}]}], " ", "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
     " ", "TO", " ", "FIND", " ", "THE", " ", "TILDES", " ", "FOR", " ", 
     "ANOTHER", " ", "OPERATOR"}], ",", " ", 
    RowBox[{"START", " ", 
     RowBox[{"HERE", ".", " ", "THE"}], " ", "STEPS", " ", "ABOVE", " ", 
     "THIS", " ", "LINE", " ", "DO", " ", "NOT", " ", "NEED", " ", "TO", " ", 
     "BE", " ", 
     RowBox[{"REPEATED", " ", "**", "**", "**", "**"}]}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tsi", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tsa", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now", " ", "generate", " ", "the", " ", 
     "right", " ", "hand", " ", "side", " ", "of", " ", "the", " ", "linear", 
     " ", "equations"}], " ", "***********)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vans", " ", "=", " ", 
     RowBox[{"Range", "[", "opcount", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "opcount"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"vans", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"listops", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", 
         RowBox[{"s", "[", 
          RowBox[{"tsi", ",", " ", "tsa"}], "]"}], ".", "psi"}]}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5914544846919303`*^9, 3.5914545870937877`*^9}, {
  3.591481926695038*^9, 3.5914819576158066`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{"calculate", " ", 
     RowBox[{"ts", "[", 
      RowBox[{"tsi", ",", " ", "tsa"}], "]"}]}]}], " ", "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vdual", " ", "=", " ", 
     RowBox[{"ginv", ".", 
      RowBox[{"Conjugate", "[", "v", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"tsi", ",", " ", "tsa"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"vans", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"vdual", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "opcount"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5914545922470827`*^9, 3.5914546397057967`*^9}, {
  3.5914553477502947`*^9, 3.5914554143381033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**", "**"}], "**", "**"}], "*", " ", "Now"}], ",", " ", 
     
     RowBox[{
     "we", " ", "perform", " ", "a", " ", "few", " ", "verification", " ", 
      "checks"}]}], " ", "**"}], "*******)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{"*", " ", "First"}]}], ",", " ", 
    RowBox[{
    "we", " ", "check", " ", "that", " ", "this", " ", "is", " ", "acting", 
     " ", "correctly", " ", "on", " ", "the", " ", "state"}]}], " ", "***)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"tsi", ",", "tsa"}], "]"}], ".", "psi"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"tsi", ",", " ", "tsa"}], "]"}], ".", "psi"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.591455432873163*^9, 3.5914554439497967`*^9}, {
  3.5914555440615225`*^9, 3.591455597268566*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.591455453243328*^9, 3.5914555976915903`*^9, 
  3.5914818064871626`*^9, 3.5914854272272573`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "check", " ", "with", " ", "some", " ", "arbitary", 
    " ", "operator"}], ",", " ", 
   RowBox[{"with", " ", "up", " ", "to", " ", "k", " ", "insertions"}], ",", 
   " ", 
   RowBox[{
   "that", " ", "the", " ", "behaviour", " ", "is", " ", "correct"}]}], " ", 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.591455600045725*^9, 3.5914556221929917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"arbop", " ", "=", " ", 
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"tsi", ",", " ", "tsa"}], "]"}], ".", "arbop", ".", "psi"}], " ",
    "+", " ", 
   RowBox[{"arbop", ".", 
    RowBox[{"s", "[", 
     RowBox[{"tsi", ",", "tsa"}], "]"}], ".", "psi"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5914556241961064`*^9, 3.591455652323715*^9}, {
  3.5914818214020157`*^9, 3.591481824088169*^9}, {3.591485317181963*^9, 
  3.591485330263711*^9}, {3.5914855149432745`*^9, 3.591485531707233*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5914556542548256`*^9, {3.591481818136829*^9, 3.591481833207691*^9}, 
   3.591485427242258*^9, {3.591485521197632*^9, 3.5914855324312744`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", " ", "Note"}], ",", " ", 
    RowBox[{
    "the", " ", "commutator", " ", "of", " ", "these", " ", "guys", " ", 
     "may", " ", "be", " ", "quite", " ", "complicated"}]}], " ", "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"comm", " ", "=", " ", 
     RowBox[{
      RowBox[{"arbop", ".", 
       RowBox[{"ts", "[", 
        RowBox[{"tsi", ",", " ", "tsa"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"ts", "[", 
        RowBox[{"tsi", ",", " ", "tsa"}], "]"}], ".", "arbop"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "comm", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"remove", " ", "the", " ", "semi"}], "-", 
     RowBox[{
     "colon", " ", "to", " ", "see", " ", "the", " ", "complicated", " ", 
      "commutator"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Chop", "[", 
    RowBox[{"comm", ".", "psi"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.591455660538185*^9, 3.5914557263159475`*^9}, 
   3.591481838349985*^9, {3.591485447645425*^9, 3.5914854500165606`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "0.013562249413710786`"}], "+", 
       RowBox[{"0.6618725945427122`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04757099699119466`"}], "-", 
       RowBox[{"0.023341743213413833`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06516261984549024`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.025551728678412957`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.019277801923328924`"}], "+", 
       RowBox[{"0.034185500279100625`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12085601557535772`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1727455450932115`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0635147993675478`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.10199986649773776`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03151528093345683`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06384464386547001`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006812436843374223`"}], "-", 
       RowBox[{"0.22361093625135556`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08103544394234075`"}], "+", 
       RowBox[{"0.1710764868805345`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02111759423724991`"}], "-", 
       RowBox[{"0.030273484312248695`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.027025494514727057`"}], "+", 
       RowBox[{"0.11157470272052669`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004053030373255065`"}], "-", 
       RowBox[{"0.03850551325002898`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0024745952034059653`"}], "-", 
       RowBox[{"0.018070768277720296`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08055734775343362`"}], "-", 
       RowBox[{"0.1428550958498361`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0822522464283999`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.21054729012810916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.055527347903611385`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.20342594877920206`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13351722076486783`"}], "-", 
       RowBox[{"0.028913454884354674`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03534898465626307`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12826569004103944`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005213424299520292`"}], "+", 
       RowBox[{"0.03620638114551085`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.031146683138672887`"}], "-", 
       RowBox[{"0.054286652769026895`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05378269442681055`"}], "-", 
       RowBox[{"0.13344227950128967`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02116783409630616`"}], "+", 
       RowBox[{"0.1813618906783025`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05859729890471237`"}], "+", 
       RowBox[{"0.03423406644716906`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12056769981810093`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04543496580000553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11343586656503644`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.01405095850452584`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0618617969399069`"}], "-", 
       RowBox[{"0.05137301601294792`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.047795414894998806`"}], "+", 
       RowBox[{"0.014979311105313621`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.026965462672029858`"}], "+", 
       RowBox[{"0.09247483313498064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09171575444567717`"}], "+", 
       RowBox[{"0.0473174357138253`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06602197728324492`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03223621520343186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0073696094221439665`"}], "+", 
       RowBox[{"0.03634988804097962`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0029538991961621935`"}], "+", 
       RowBox[{"0.021306625960840375`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.08498634579879527`"}], "+", 
       RowBox[{"0.039099928254111946`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09548941873140247`"}], "+", 
       RowBox[{"0.5923022457751306`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1535943063955058`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06247283644198645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2857513209214502`"}], "+", 
       RowBox[{"0.17734640097929127`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.052355754844102785`"}], "+", 
       RowBox[{"0.15451940096418376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1080379946203488`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.035791943676267333`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18426595519856526`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10733774747250677`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.053196767611676944`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11870156421789092`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04066168500942212`"}], "-", 
       RowBox[{"0.0634419500579007`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16961418131605546`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.23261412728402348`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.01273027922404496`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06510779029996612`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15340292530839034`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.18375855952079004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03444845386851547`"}], "+", 
       RowBox[{"0.0031182472252941212`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07791237411467286`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09166375206503875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05597306667642104`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.21909124440398384`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.055750797174784865`"}], "-", 
       RowBox[{"0.10650428205194759`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10569983162334158`"}], "+", 
       RowBox[{"0.2013363456137926`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1382347374583462`"}], "+", 
       RowBox[{"0.028363471952439018`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008074929651154174`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12990521216752438`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03721309625174335`"}], "+", 
       RowBox[{"0.041630404128429575`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07335857663079363`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0040058718631192924`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.015877463531480465`"}], "+", 
       RowBox[{"0.10021171657591506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07714294423799976`"}], "+", 
       RowBox[{"0.008208392539762327`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05841073724196145`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05212279829992225`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.01759371622326575`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.15006710195427714`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1588352562623277`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0015115154003421671`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07187999767323978`"}], "+", 
       RowBox[{"0.0476678285455337`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03164813579703478`"}], "-", 
       RowBox[{"0.13673043357804`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0033038084881163547`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.030716929274666488`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03932999773159425`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02047372629429453`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1190895235850329`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.042041967170800665`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1353490746640777`"}], "-", 
       RowBox[{"0.15787728357396977`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.10596469605205006`"}], "+", 
       RowBox[{"0.020635275269888405`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16460658996282096`"}], "-", 
       RowBox[{"0.07633275114909004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.050021953557502316`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.6081364655805657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05889943099573218`"}], "+", 
       RowBox[{"0.11135308166893329`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17707037540528175`"}], "+", 
       RowBox[{"0.08516027358502012`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11727483810291037`"}], "-", 
       RowBox[{"0.0279760791431165`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11627460756350505`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05825551454246031`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.008145661260280088`"}], "-", 
       RowBox[{"0.11517405167785127`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03216454357645071`"}], "-", 
       RowBox[{"0.020122590761844757`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04075555192122067`"}], "+", 
       RowBox[{"0.09877979652592782`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07603327421240064`"}], "+", 
       RowBox[{"0.06772791253631061`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.016770194093487595`"}], "-", 
       RowBox[{"0.19875818381486987`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05539881654803214`"}], "+", 
       RowBox[{"0.011566391620321186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005271448301504701`"}], "-", 
       RowBox[{"0.08865575771033299`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12396171083702184`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09501206387887622`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04823379119492507`"}], "-", 
       RowBox[{"0.14346813251376647`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.035404264694652327`"}], "+", 
       RowBox[{"0.06278549610562625`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07813706667835535`"}], "+", 
       RowBox[{"0.10885993665341118`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12463731495396221`"}], "-", 
       RowBox[{"0.0467544432815781`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15239437279172618`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09274818549814184`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16219488314267266`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.036433148730621034`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05442662173377455`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.01563356921157568`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0050104072722990875`"}], "-", 
       RowBox[{"0.06268017466744619`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13478075355265204`"}], "+", 
       RowBox[{"0.055289611020622645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11653144407500526`"}], "+", 
       RowBox[{"0.015097267639096745`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10080086694441417`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13108437255807506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03034552148464615`"}], "+", 
       RowBox[{"0.03655195827691507`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0706350459971062`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10252850976709574`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05246365419321662`"}], "-", 
       RowBox[{"0.10927945936230929`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.125187477350751`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05316811135087319`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.002580621984704573`"}], "+", 
       RowBox[{"0.05529595137368529`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08981267800010886`"}], "-", 
       RowBox[{"0.02626093923424856`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.23961672324811178`"}], "-", 
       RowBox[{"0.0826352019881487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.023847786338814327`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09468356879086351`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.010985879494711161`"}], "-", 
       RowBox[{"0.009734535502492356`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1332054713441372`"}], "+", 
       RowBox[{"0.5850740287693823`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1764573672201644`"}], "+", 
       RowBox[{"0.09281062478678913`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08920869060742537`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06504460151416244`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10917778147030746`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02948292198492375`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.031766980981796755`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06166489361003187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07766087456778395`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15206687022850807`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05745805669573694`"}], "+", 
       RowBox[{"0.17483597804140566`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14467978356159472`"}], "-", 
       RowBox[{"0.09474873203218181`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.050902623595624245`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.29661725585560506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.030166498252942504`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.24246873710637284`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.039600486393405146`"}], "-", 
       RowBox[{"0.12044729518069464`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15589373732651488`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1543628686300563`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.016891956215071904`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05384548947570498`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17581941279690494`"}], "+", 
       RowBox[{"0.03686374721916118`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.138626011163016`"}], "+", 
       RowBox[{"0.05063510359899947`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1470102212070994`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.017758065802207096`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07913157101439891`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12722434902435414`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0029460784656255568`"}], "+", 
       RowBox[{"0.1221106584948528`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05452273982913028`"}], "+", 
       RowBox[{"0.20800655285614553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.050308909751202044`"}], "-", 
       RowBox[{"0.0942819580912024`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10181161667232586`"}], "-", 
       RowBox[{"0.13487027250628897`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09891871616273429`"}], "+", 
       RowBox[{"0.0583562101380824`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11459179364908131`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.024530820595141167`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03276572531641432`"}], "+", 
       RowBox[{"0.04729719822388102`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05948646607794256`"}], "-", 
       RowBox[{"0.2493632278374549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1592567185879017`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.027321129188672313`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1313337773214629`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06943489814929589`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09071737036766814`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.011467643162017996`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1950994776007061`"}], "+", 
       RowBox[{"0.0785764064513855`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.1776256926843235`"}], "+", 
       RowBox[{"0.15072302684467648`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.171809188212515`"}], "-", 
       RowBox[{"0.08192749792786715`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.26874276704969663`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05824928101282045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16341215881484744`"}], "+", 
       RowBox[{"0.10711080505807796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06374717601321121`"}], "+", 
       RowBox[{"0.6962625606468916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09976085398995464`"}], "-", 
       RowBox[{"0.027385244951536387`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05909686915444415`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.031213730022794338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05946521098165016`"}], "-", 
       RowBox[{"0.13994992307130416`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09864313644292291`"}], "+", 
       RowBox[{"0.022781155035702577`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06956302545270472`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.056935913254538235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.024876578688757135`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07571518760546883`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16078058060830053`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.28875547451529476`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.045528863357597635`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20424224036691943`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08284622702366203`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.026939693879485666`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14185712151848862`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07383730763938516`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08014718919424149`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.25515564179946815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0937072411581633`"}], "+", 
       RowBox[{"0.17184616287057064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06356220448149247`"}], "+", 
       RowBox[{"0.16043180961508885`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09994503017419211`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.018854046744273864`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07961780510367977`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.115690665098187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0399113610059221`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.055056307970803964`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08490484761921097`"}], "+", 
       RowBox[{"0.0003394017180702487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.017509603493730166`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1228732702876828`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1737597822650918`"}], "+", 
       RowBox[{"0.02829764460358286`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07087163798820903`"}], "+", 
       RowBox[{"0.08882039995066882`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.009859667540993697`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.007494152389927178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02253101282989564`"}], "-", 
       RowBox[{"0.015302774962087061`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006638025912789981`"}], "-", 
       RowBox[{"0.10199893193781434`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024087638595674414`"}], "-", 
       RowBox[{"0.013068648388523965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.3124917044908615`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07755979849771237`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005378792279158315`"}], "-", 
       RowBox[{"0.1100574004907251`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1556027611741783`"}], "-", 
       RowBox[{"0.008375997996973278`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.1562635026427343`"}], "+", 
       RowBox[{"0.05541659557619951`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18045160911783192`"}], "+", 
       RowBox[{"0.016508790549961697`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1661281647909525`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07582010470693312`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1169615157635262`"}], "-", 
       RowBox[{"0.07802464354082735`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.025163784653720975`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02116509539200037`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.01825672238958079`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.8627474551247635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04248504479808301`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.010043366294216358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09177636331042038`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.001778008914185874`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.042742537762689395`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.08955642415126087`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.009751891974161587`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.02645913688515537`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.008157200582476432`"}], "-", 
       RowBox[{"0.05731597511791453`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03428831035330921`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08191201390847419`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12708303370942914`"}], "+", 
       RowBox[{"0.004164324824520241`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028896516504102233`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.15048876771772057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06662369361578549`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.18431504581147728`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1738378003061195`"}], "-", 
       RowBox[{"0.030871731221994277`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.018901980557611303`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.13866445961017798`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.042580494620685416`"}], "-", 
       RowBox[{"0.0007848698535160015`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08915761649023707`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07366402054856631`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11648760922059898`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.020299144538439277`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013568803090634844`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09186242425839139`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12933440052259548`"}], "+", 
       RowBox[{"0.07952099021746832`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1345942747560623`"}], "-", 
       RowBox[{"0.09840639691198733`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07711182130274302`"}], "+", 
       RowBox[{"0.16922524166809302`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013602922689262095`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.006394725403854419`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.014705300663424074`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.036866565098259384`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08343915273039831`"}], "+", 
       RowBox[{"0.13896539606867034`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0022994868790780117`"}], "+", 
       RowBox[{"0.04352021152885249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0011216484673083615`"}], "-", 
       RowBox[{"0.13994477309512904`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0286002769561333`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.022957733824760553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07620176332813434`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.010194450624518361`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05033577031530163`"}], "-", 
       RowBox[{"0.03419924353361976`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.18876183876323677`"}], "-", 
       RowBox[{"0.09934571331957105`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21309366869923413`"}], "-", 
       RowBox[{"0.12085046712653894`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.021762730450830096`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.007849106797500338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.24118125491626724`"}], "+", 
       RowBox[{"0.03712660342247594`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.028412882171261235`"}], "+", 
       RowBox[{"0.17951597788606316`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.022780466362921872`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0633227438918995`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05041307686918217`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.5529547311304057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09411521383313315`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12545063573244472`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.042834122446655354`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07451416566847514`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.056702861215567335`"}], "-", 
       RowBox[{"0.2057501303132303`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0351140944994483`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.18401401305872617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004143208386957552`"}], "-", 
       RowBox[{"0.33682104504273924`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.022856054508133584`"}], "+", 
       RowBox[{"0.02838286204254598`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004025817917931246`"}], "-", 
       RowBox[{"0.12508463264152353`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08980194564095381`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.17062042530315225`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11162405109330473`"}], "-", 
       RowBox[{"0.16644386961858648`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11717051110331506`"}], "+", 
       RowBox[{"0.013479781180873396`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09659336395462775`"}], "-", 
       RowBox[{"0.002083713565753348`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06623966502517971`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03824038075144515`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12751880793684828`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12189854296884786`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14682626677800487`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09674866102059318`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15214481368001312`"}], "+", 
       RowBox[{"0.18737484098492124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06268068563286176`"}], "-", 
       RowBox[{"0.08312522145877033`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0424800877558304`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.053087790238656424`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05832925681719463`"}], "+", 
       RowBox[{"0.07392644443941007`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13714025219256676`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02584272968322869`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024192496386582676`"}], "+", 
       RowBox[{"0.024102228826063235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.054207616446914936`"}], "-", 
       RowBox[{"0.07561685223635045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14793677502660338`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.00025251903012083604`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12390670485556923`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.19451242813088004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.036212744628134994`"}], "-", 
       RowBox[{"0.0036910740687633448`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.26792936104462434`"}], "+", 
       RowBox[{"0.0726157451597287`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.057125013052652274`"}], "-", 
       RowBox[{"0.44572599277389`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06644906796995971`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11394207097237381`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03332556611772731`"}], "-", 
       RowBox[{"0.026520695809915014`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.20218353148644214`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.027879380053866875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.025511533223875907`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08820498143287013`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03535341649071801`"}], "+", 
       RowBox[{"0.14758490272889713`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2571242634494085`"}], "+", 
       RowBox[{"0.08962280671533697`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.013092586660415066`"}], "+", 
       RowBox[{"0.789298218330541`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13566843442979318`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03158945888242086`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12802870948998285`"}], "+", 
       RowBox[{"0.09763127657182812`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13958282024057236`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.155676211568557`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07332428895877076`"}], "+", 
       RowBox[{"0.00002778008548384378`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04075922777662466`"}], "-", 
       RowBox[{"0.02684777896302016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10275735830569895`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.22484115481125402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.19227352257572655`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07114800771699839`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004180568243343889`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.29548223645639193`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15802623801880217`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15242056086745515`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.19740551150519342`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.002603107173575203`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.041429371354851516`"}], "+", 
       RowBox[{"0.042355049932936616`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.020806648057863572`"}], "+", 
       RowBox[{"0.11024375880063916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15463156147198392`"}], "-", 
       RowBox[{"0.05429616009178645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14584794815934954`"}], "-", 
       RowBox[{"0.15725689816762053`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1998783468924616`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07143350507652495`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0060033643526376836`"}], "-", 
       RowBox[{"0.05539671468164073`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16609165095760797`"}], "+", 
       RowBox[{"0.024820941392285096`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10168187800673209`"}], "+", 
       RowBox[{"0.05962769290514251`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03369015038045133`"}], "-", 
       RowBox[{"0.03686465086542151`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0678968062677233`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06906413423197767`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.046540115356271346`"}], "+", 
       RowBox[{"0.020592392653457334`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024467687808751665`"}], "-", 
       RowBox[{"0.04954351286338262`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03383877975793488`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2072145653228483`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17088838931716702`"}], "+", 
       RowBox[{"0.06326584696386302`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.09969834081703728`"}], "+", 
       RowBox[{"0.19516344683048106`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1873144266229701`"}], "-", 
       RowBox[{"0.29448188800257746`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1657643762436743`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17380548365511628`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.4417457070008763`"}], "-", 
       RowBox[{"0.12872229368124868`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04033049013647655`"}], "+", 
       RowBox[{"0.12531983390767606`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04446780487314257`"}], "+", 
       RowBox[{"0.03219563994984903`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11086676968017599`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.2592869206848707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11166652939687627`"}], "-", 
       RowBox[{"0.22071119892275887`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.034444485739756774`"}], "+", 
       RowBox[{"0.9518077484268426`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10052605849543253`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.021115909346857344`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.040715744487469216`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07686328976733899`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03500861711644969`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.168252292419228`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03653417435906392`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12631955358711855`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0707451227396548`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04066688452302085`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06230071889271359`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03505037315601617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0021273383917941244`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.21859894324881857`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.059410775494158026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.08852231588031295`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.015702128079882305`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07578004879483194`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0024084179225293267`"}], "-", 
       RowBox[{"0.02234470913243447`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15039205622716956`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11903635777126868`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12342298967662929`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.020514548487364538`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04445754253080031`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2019032651334965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.011127595803860663`"}], "-", 
       RowBox[{"0.07188249621152162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.24154767306500585`"}], "-", 
       RowBox[{"0.047352035468911785`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.43693242637361185`"}], "+", 
       RowBox[{"0.08441797320076867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06386910901355392`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.16756788400891637`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08941208136259002`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20553227875426655`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07244243735971312`"}], "-", 
       RowBox[{"0.03144261123400886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10291032055149713`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.01687561279431899`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1096188574312699`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.009105550946334195`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14531029997118605`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07421383837825016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.37832027333302126`"}], "-", 
       RowBox[{"0.026329889073969187`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.00046083837206805853`"}], "-", 
       RowBox[{"0.05303841788010347`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21418373422807374`"}], "+", 
       RowBox[{"0.12283548945830025`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16244725208463265`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.032250831528929734`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07140163021747666`"}], "+", 
       RowBox[{"0.13422567498685845`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04851901473763412`"}], "+", 
       RowBox[{"0.11512239090735707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.011858899652886945`"}], "-", 
       RowBox[{"0.0453049295006436`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14182013204889624`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.3365820176275124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.018204908982562856`"}], "-", 
       RowBox[{"0.055545303807227`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.01388748781649924`"}], "-", 
       RowBox[{"0.024405764665699468`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028763241595530026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.7592814153565363`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0635313482186724`"}], "+", 
       RowBox[{"0.024520293986088012`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.21844565954655237`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09287614321694754`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06922898177898795`"}], "+", 
       RowBox[{"0.03448710427035577`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18418075728795963`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11501651454809143`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09376944577251532`"}], "-", 
       RowBox[{"0.059955561526440077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03936126140693395`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10427893873309324`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06436457151399488`"}], "+", 
       RowBox[{"0.12436536106102145`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.047264297540893396`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.042420830157903204`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06189150907616155`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.20849411696086367`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1262675191532847`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1011382748509016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.045699847497908196`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.013384261353467201`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.041423546608636404`"}], "+", 
       RowBox[{"0.04309475174892016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07416854268151347`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11268722232781223`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13769925489633886`"}], "-", 
       RowBox[{"0.019875485864726886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06438311854561785`"}], "+", 
       RowBox[{"0.15394966856844103`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.025213197620021888`"}], "-", 
       RowBox[{"0.037513749384536235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006960293386216069`"}], "+", 
       RowBox[{"0.0551633083270493`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017835366824385857`"}], "+", 
       RowBox[{"0.05325441537566005`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02773304072266309`"}], "+", 
       RowBox[{"0.02340452903079942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23390957033964355`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.042948610139678454`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08707106315863627`"}], "-", 
       RowBox[{"0.013988468322723335`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17626756933498777`"}], "+", 
       RowBox[{"0.13583783020714135`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.04491650920146652`"}], "-", 
       RowBox[{"0.008331728530600067`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02926819950295519`"}], "+", 
       RowBox[{"0.13032047973816818`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07094472743182302`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.057692705083427706`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1858167205759796`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09066795323425278`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06764876547328105`"}], "-", 
       RowBox[{"0.06002573925386763`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03965043412640129`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.017296668494595546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09930709231140405`"}], "-", 
       RowBox[{"0.10885297271526126`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12370426153523584`"}], "-", 
       RowBox[{"0.12144900012004328`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.062183355778408146`"}], "-", 
       RowBox[{"0.006169240619607053`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008468116979635568`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0835596257403396`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00972852684952093`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.7915019123487119`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03699486920936521`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03702277245485549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.035901845028354404`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06001412916105814`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.007738708824281754`"}], "-", 
       RowBox[{"0.16381489175718084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.038899517929481306`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.015290282042481937`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.022313196493817605`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06584416903403462`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.02351782955761338`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08983175977085178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08542525517594116`"}], "+", 
       RowBox[{"0.011453600041896203`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.003348025312232758`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.029335796203731807`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13742480509831637`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1145242618815287`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017455073467457883`"}], "+", 
       RowBox[{"0.02771565297881047`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1507844257647782`"}], "-", 
       RowBox[{"0.026952132496564005`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.015122549801870788`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.030764928206950898`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0548684431132436`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03205045638099857`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04469892565894367`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09339103782337274`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017289671479980975`"}], "-", 
       RowBox[{"0.06440894815554368`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.505065442299095`"}], "+", 
       RowBox[{"0.006502099488204974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11334885555435642`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05420587172818267`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.012598479828079066`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12622093278091512`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04633019389411672`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0009061499971692311`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07688585978008988`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0388310519024867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03187165218184826`"}], "+", 
       RowBox[{"0.04969983135149879`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.0693291906246416`"}], "+", 
       RowBox[{"0.08729747598231534`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13610629913431282`"}], "-", 
       RowBox[{"0.21982699165792371`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12608514120374376`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.14096831266061624`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.23701084416014173`"}], "+", 
       RowBox[{"0.37911171731069837`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1049980252926717`"}], "-", 
       RowBox[{"0.03855799378956046`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.012366460264520637`"}], "-", 
       RowBox[{"0.050391158222325816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16394485493677613`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.23942744478073935`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.021944249598604408`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1765105568009973`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06907722244002554`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06427989794933862`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0752231594405369`"}], "+", 
       RowBox[{"0.04594022079405205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08749772881608897`"}], "-", 
       RowBox[{"0.04619210575138796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09752446355999385`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.7921206496517295`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.029726485346462488`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.14079505777721793`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21328081544976463`"}], "+", 
       RowBox[{"0.05982573193729091`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10102988807292003`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.031842647782813635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03866917041416702`"}], "-", 
       RowBox[{"0.06974255402012933`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15036116940160427`"}], "-", 
       RowBox[{"0.003874860817290826`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.007762312984719098`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13932474775760112`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14109277736377562`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.012812668095981916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03863673584269789`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.17733628630432238`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1406983551219026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1336524337314274`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.056162923276855084`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.003387379890319243`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04890454230037325`"}], "-", 
       RowBox[{"0.0012159319602737736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13411698833685576`"}], "+", 
       RowBox[{"0.06024048215414783`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03364632110175748`"}], "+", 
       RowBox[{"0.020292390637062507`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0731844444992654`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07509312169979546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09606416354782364`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.056432187512961585`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21313995116872253`"}], "-", 
       RowBox[{"0.01256791827580249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0113629280723779`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.025691755071753284`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2060808047801842`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.004258850810070047`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005248198966324426`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.21096601259122644`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.160032559438774`"}], "+", 
       RowBox[{"0.03851373246827296`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.09363715054707811`"}], "-", 
       RowBox[{"0.047157621889111115`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11763402356553165`"}], "-", 
       RowBox[{"0.23175069178154412`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.20187645755539593`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05902109255732549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.3115097088301431`"}], "-", 
       RowBox[{"0.2536473514131886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18362925011815878`"}], "+", 
       RowBox[{"0.250231627252796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11935279322001231`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.021446857205519476`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.19444875380441515`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07301966354377402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15535883909667056`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17052933749212654`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12127728067021296`"}], "+", 
       RowBox[{"0.13951460776325797`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1305650248779026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.041084293615952776`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.00745488263381569`"}], "-", 
       RowBox[{"0.10326452588097579`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1018073021126868`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.29352487863069165`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03931905379930285`"}], "+", 
       RowBox[{"0.7204588158699436`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03377765506507706`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.006989940866681296`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07356881580203425`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11914147270930783`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028998629417291755`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09333024010686654`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.20486354621455707`"}], "+", 
       RowBox[{"0.05209482656759362`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09328492896570778`"}], "-", 
       RowBox[{"0.012856363459237852`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.009237174605741763`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05979565704488978`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09770278713302316`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2107070963252617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.050962408498304475`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12680383318727104`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08615976746275705`"}], "+", 
       RowBox[{"0.2270688931006828`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.127619109163418`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07058844343266885`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1753444230249986`"}], "+", 
       RowBox[{"0.02604799649565756`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.037640133599482276`"}], "-", 
       RowBox[{"0.026236726640306587`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08253639308462848`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.02782597625640984`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.051496518917548265`"}], "-", 
       RowBox[{"0.012676414471514186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03941236568088935`"}], "-", 
       RowBox[{"0.09348941307169903`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21572245399966586`"}], "-", 
       RowBox[{"0.020877109424680684`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15443946876992276`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0143350162026111`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12202863064980216`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06444243603236695`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2558310849323252`"}], "-", 
       RowBox[{"0.08419441395281836`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.03611836193115763`"}], "-", 
       RowBox[{"0.24267310501291528`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18595627212690866`"}], "-", 
       RowBox[{"0.041945760117571326`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12793804670907447`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17838903956962132`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14397937608387806`"}], "-", 
       RowBox[{"0.11078080522124963`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14060684883102167`"}], "+", 
       RowBox[{"0.01415298374564461`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.00003091120167431072`"}], "+", 
       RowBox[{"0.18562539174511725`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08677309685151245`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.16732282801817297`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11089980733500117`"}], "-", 
       RowBox[{"0.2660701623407741`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07211635485932487`"}], "+", 
       RowBox[{"0.06811714855893458`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14071420822789293`"}], "+", 
       RowBox[{"0.15282674161019855`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008653514955286754`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1770001410703278`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2893656977191666`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10619834014876156`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.008479944050941754`"}], "-", 
       RowBox[{"0.0006991857754507919`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.022420169161618167`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.9582294420096282`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05798342796145123`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.14544378818511003`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10640737239273361`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.038086760287269025`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03508060664772862`"}], "-", 
       RowBox[{"0.0003768886599213178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13656318220311417`"}], "+", 
       RowBox[{"0.06260099831969326`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08622489526984833`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.040220058785946575`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.20845798480073163`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07226380117386501`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23954375495349045`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03056948849438077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11883905101013044`"}], "+", 
       RowBox[{"0.08105399258985038`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05943966568426436`"}], "-", 
       RowBox[{"0.006503305004208121`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13878761332912956`"}], "-", 
       RowBox[{"0.013432882555894088`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14772118460868078`"}], "+", 
       RowBox[{"0.007826318462755305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15850638518470175`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0037959533343086063`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06323332287291525`"}], "-", 
       RowBox[{"0.014492685156874859`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07155508644269398`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09530392223339303`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05505822278878659`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04993448261371258`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08762288296695979`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06887638516814848`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06650345766033079`"}], "+", 
       RowBox[{"0.011366315156854878`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14654080519489734`"}], "+", 
       RowBox[{"0.06411372811599059`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.2422765701942462`"}], "-", 
       RowBox[{"0.2488616825795349`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18784869236519722`"}], "-", 
       RowBox[{"0.3670707072201736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04053969583228568`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17253121730954657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.3694018710825481`"}], "-", 
       RowBox[{"0.1007361637031227`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2131103945575767`"}], "+", 
       RowBox[{"0.05208471127663571`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006544630198857454`"}], "-", 
       RowBox[{"0.15996972128612633`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1143514933393207`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13422643110404325`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1136945570912968`"}], "-", 
       RowBox[{"0.24907806255814402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03428520645962914`"}], "+", 
       RowBox[{"0.08828929080750969`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.19484198402501846`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.004002342436227581`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004022286136324688`"}], "-", 
       RowBox[{"0.03546034433918811`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0297329507606202`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1772379831151658`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.030761858983334674`"}], "+", 
       RowBox[{"0.16062440537832468`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04288101981815517`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11189081738154433`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08087301531001054`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.7301805662771255`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.060838728796945934`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.23632728884166515`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08053200831714385`"}], "+", 
       RowBox[{"0.07588546559784837`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.006347439498354014`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03352887865729688`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09850863992338554`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1374647598745186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11843839835392861`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20126025729487612`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12015004725103502`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1646924129872615`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0018244208659657785`"}], "+", 
       RowBox[{"0.14417777722568714`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.039612226400274356`"}], "-", 
       RowBox[{"0.12663782213701566`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09273709198736749`"}], "-", 
       RowBox[{"0.11940532670928378`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0039446553950043955`"}], "+", 
       RowBox[{"0.09055980718264675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05131063913060985`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.057140816321802124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.018380426111860762`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12334733017455787`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04503086189355522`"}], "+", 
       RowBox[{"0.028391406713984352`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1438238095045317`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.133714471245895`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08729190893358867`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.048251467602347275`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17849227837338408`"}], "-", 
       RowBox[{"0.03423148412882546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1753674553123571`"}], "+", 
       RowBox[{"0.05098045948735602`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.028635626324553326`"}], "-", 
       RowBox[{"0.5279820282099146`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14716866579344043`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.18659658568229057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004395104420249148`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06655281030920511`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.3911248773692412`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10789543997879716`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10591934236304071`"}], "-", 
       RowBox[{"0.28183396970798996`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2334899563977566`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1516823420311243`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07552431912656177`"}], "-", 
       RowBox[{"0.002422236246129205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.014669199443868977`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.27472590935032426`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03052665062290031`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.038062034109414056`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.24707938552416264`"}], "-", 
       RowBox[{"0.02076071057007636`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06163423017379231`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.013353556241673087`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07242444920667182`"}], "+", 
       RowBox[{"0.11125014719640583`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09046391284489205`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04420239652443307`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.058388977342041584`"}], "-", 
       RowBox[{"0.05666066319422698`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.050877805847330385`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0536983602357957`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03485927240899764`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.9477711501590955`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.17756405317775806`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10443911110962324`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0625356825695366`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.015155908821559483`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.062373161594940024`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20099453121632965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13517112367857204`"}], "-", 
       RowBox[{"0.009308130211107393`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05883248543797931`"}], "-", 
       RowBox[{"0.07296213056619066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12024895978560693`"}], "+", 
       RowBox[{"0.03024856970260925`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0672580753760415`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.012297430049426197`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.036816350944144136`"}], "-", 
       RowBox[{"0.1088397865569262`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.22216289976083223`"}], "+", 
       RowBox[{"0.0011946767235607655`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05271279678234944`"}], "-", 
       RowBox[{"0.12102250218954869`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06284266662087709`"}], "-", 
       RowBox[{"0.07261831444916331`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15221007855049273`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.04670586256511988`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07191914548786024`"}], "+", 
       RowBox[{"0.1304053868696129`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08173156192288229`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0512934032731132`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028158339979415754`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13145917665183415`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15731348582423565`"}], "+", 
       RowBox[{"0.007171288834297504`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.13351722076486783`"}], "-", 
       RowBox[{"0.028913454884354674`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03534898465626307`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12826569004103944`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005213424299520292`"}], "+", 
       RowBox[{"0.03620638114551085`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.031146683138672887`"}], "-", 
       RowBox[{"0.054286652769026895`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05378269442681055`"}], "-", 
       RowBox[{"0.13344227950128967`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02116783409630616`"}], "+", 
       RowBox[{"0.1813618906783025`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05859729890471237`"}], "+", 
       RowBox[{"0.03423406644716906`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12056769981810093`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04543496580000553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11343586656503644`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.01405095850452584`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0618617969399069`"}], "-", 
       RowBox[{"0.05137301601294792`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.047795414894998806`"}], "+", 
       RowBox[{"0.014979311105313621`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.026965462672029858`"}], "+", 
       RowBox[{"0.09247483313498064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09171575444567717`"}], "+", 
       RowBox[{"0.0473174357138253`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06602197728324492`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03223621520343186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0073696094221439665`"}], "+", 
       RowBox[{"0.03634988804097962`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0029538991961621935`"}], "+", 
       RowBox[{"0.021306625960840375`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013562249413710786`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.6618725945427122`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04757099699119466`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.023341743213413833`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06516261984549024`"}], "+", 
       RowBox[{"0.025551728678412957`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.019277801923328924`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.034185500279100625`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12085601557535772`"}], "-", 
       RowBox[{"0.1727455450932115`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0635147993675478`"}], "-", 
       RowBox[{"0.10199986649773776`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03151528093345683`"}], "+", 
       RowBox[{"0.06384464386547001`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.006812436843374223`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.22361093625135556`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08103544394234075`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1710764868805345`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.02111759423724991`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.030273484312248695`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.027025494514727057`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11157470272052669`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004053030373255065`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.03850551325002898`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0024745952034059653`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.018070768277720296`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08055734775343362`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1428550958498361`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0822522464283999`"}], "+", 
       RowBox[{"0.21054729012810916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.055527347903611385`"}], "+", 
       RowBox[{"0.20342594877920206`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.10569983162334158`"}], "+", 
       RowBox[{"0.2013363456137926`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1382347374583462`"}], "+", 
       RowBox[{"0.028363471952439018`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008074929651154174`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12990521216752438`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03721309625174335`"}], "+", 
       RowBox[{"0.041630404128429575`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07335857663079363`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0040058718631192924`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.015877463531480465`"}], "+", 
       RowBox[{"0.10021171657591506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07714294423799976`"}], "+", 
       RowBox[{"0.008208392539762327`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05841073724196145`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05212279829992225`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.01759371622326575`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.15006710195427714`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1588352562623277`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0015115154003421671`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07187999767323978`"}], "+", 
       RowBox[{"0.0476678285455337`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03164813579703478`"}], "-", 
       RowBox[{"0.13673043357804`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0033038084881163547`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.030716929274666488`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03932999773159425`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02047372629429453`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1190895235850329`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.042041967170800665`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1353490746640777`"}], "-", 
       RowBox[{"0.15787728357396977`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08498634579879527`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.039099928254111946`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09548941873140247`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.5923022457751306`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1535943063955058`"}], "+", 
       RowBox[{"0.06247283644198645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2857513209214502`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17734640097929127`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.052355754844102785`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15451940096418376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1080379946203488`"}], "-", 
       RowBox[{"0.035791943676267333`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18426595519856526`"}], "+", 
       RowBox[{"0.10733774747250677`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.053196767611676944`"}], "+", 
       RowBox[{"0.11870156421789092`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04066168500942212`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0634419500579007`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16961418131605546`"}], "-", 
       RowBox[{"0.23261412728402348`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.01273027922404496`"}], "-", 
       RowBox[{"0.06510779029996612`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15340292530839034`"}], "+", 
       RowBox[{"0.18375855952079004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03444845386851547`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0031182472252941212`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07791237411467286`"}], "-", 
       RowBox[{"0.09166375206503875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05597306667642104`"}], "+", 
       RowBox[{"0.21909124440398384`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.055750797174784865`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.10650428205194759`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.035404264694652327`"}], "+", 
       RowBox[{"0.06278549610562625`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07813706667835535`"}], "+", 
       RowBox[{"0.10885993665341118`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12463731495396221`"}], "-", 
       RowBox[{"0.0467544432815781`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15239437279172618`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09274818549814184`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16219488314267266`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.036433148730621034`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05442662173377455`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.01563356921157568`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0050104072722990875`"}], "-", 
       RowBox[{"0.06268017466744619`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13478075355265204`"}], "+", 
       RowBox[{"0.055289611020622645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11653144407500526`"}], "+", 
       RowBox[{"0.015097267639096745`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10080086694441417`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13108437255807506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03034552148464615`"}], "+", 
       RowBox[{"0.03655195827691507`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0706350459971062`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10252850976709574`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05246365419321662`"}], "-", 
       RowBox[{"0.10927945936230929`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.125187477350751`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05316811135087319`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.002580621984704573`"}], "+", 
       RowBox[{"0.05529595137368529`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08981267800010886`"}], "-", 
       RowBox[{"0.02626093923424856`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10596469605205006`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.020635275269888405`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16460658996282096`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07633275114909004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.050021953557502316`"}], "-", 
       RowBox[{"0.6081364655805657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05889943099573218`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11135308166893329`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.17707037540528175`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08516027358502012`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11727483810291037`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0279760791431165`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11627460756350505`"}], "-", 
       RowBox[{"0.05825551454246031`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008145661260280088`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11517405167785127`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03216454357645071`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.020122590761844757`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04075555192122067`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09877979652592782`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07603327421240064`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06772791253631061`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.016770194093487595`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.19875818381486987`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05539881654803214`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.011566391620321186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005271448301504701`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.08865575771033299`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12396171083702184`"}], "+", 
       RowBox[{"0.09501206387887622`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04823379119492507`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.14346813251376647`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.17581941279690494`"}], "+", 
       RowBox[{"0.03686374721916118`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.138626011163016`"}], "+", 
       RowBox[{"0.05063510359899947`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1470102212070994`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.017758065802207096`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07913157101439891`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12722434902435414`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0029460784656255568`"}], "+", 
       RowBox[{"0.1221106584948528`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05452273982913028`"}], "+", 
       RowBox[{"0.20800655285614553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.050308909751202044`"}], "-", 
       RowBox[{"0.0942819580912024`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10181161667232586`"}], "-", 
       RowBox[{"0.13487027250628897`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09891871616273429`"}], "+", 
       RowBox[{"0.0583562101380824`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11459179364908131`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.024530820595141167`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03276572531641432`"}], "+", 
       RowBox[{"0.04729719822388102`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05948646607794256`"}], "-", 
       RowBox[{"0.2493632278374549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1592567185879017`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.027321129188672313`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1313337773214629`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06943489814929589`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09071737036766814`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.011467643162017996`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1950994776007061`"}], "+", 
       RowBox[{"0.0785764064513855`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23961672324811178`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0826352019881487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.023847786338814327`"}], "-", 
       RowBox[{"0.09468356879086351`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.010985879494711161`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.009734535502492356`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1332054713441372`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.5850740287693823`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1764573672201644`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09281062478678913`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08920869060742537`"}], "+", 
       RowBox[{"0.06504460151416244`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10917778147030746`"}], "-", 
       RowBox[{"0.02948292198492375`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.031766980981796755`"}], "-", 
       RowBox[{"0.06166489361003187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07766087456778395`"}], "+", 
       RowBox[{"0.15206687022850807`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05745805669573694`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17483597804140566`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14467978356159472`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09474873203218181`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.050902623595624245`"}], "-", 
       RowBox[{"0.29661725585560506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.030166498252942504`"}], "+", 
       RowBox[{"0.24246873710637284`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.039600486393405146`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12044729518069464`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15589373732651488`"}], "+", 
       RowBox[{"0.1543628686300563`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.016891956215071904`"}], "+", 
       RowBox[{"0.05384548947570498`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.0937072411581633`"}], "+", 
       RowBox[{"0.17184616287057064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06356220448149247`"}], "+", 
       RowBox[{"0.16043180961508885`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09994503017419211`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.018854046744273864`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07961780510367977`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.115690665098187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0399113610059221`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.055056307970803964`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08490484761921097`"}], "+", 
       RowBox[{"0.0003394017180702487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.017509603493730166`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1228732702876828`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1737597822650918`"}], "+", 
       RowBox[{"0.02829764460358286`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07087163798820903`"}], "+", 
       RowBox[{"0.08882039995066882`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.009859667540993697`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.007494152389927178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02253101282989564`"}], "-", 
       RowBox[{"0.015302774962087061`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006638025912789981`"}], "-", 
       RowBox[{"0.10199893193781434`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024087638595674414`"}], "-", 
       RowBox[{"0.013068648388523965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.3124917044908615`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07755979849771237`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005378792279158315`"}], "-", 
       RowBox[{"0.1100574004907251`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1556027611741783`"}], "-", 
       RowBox[{"0.008375997996973278`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1776256926843235`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15072302684467648`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.171809188212515`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.08192749792786715`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.26874276704969663`"}], "+", 
       RowBox[{"0.05824928101282045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.16341215881484744`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10711080505807796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06374717601321121`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.6962625606468916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09976085398995464`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.027385244951536387`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05909686915444415`"}], "+", 
       RowBox[{"0.031213730022794338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05946521098165016`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13994992307130416`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09864313644292291`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.022781155035702577`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06956302545270472`"}], "-", 
       RowBox[{"0.056935913254538235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024876578688757135`"}], "+", 
       RowBox[{"0.07571518760546883`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16078058060830053`"}], "+", 
       RowBox[{"0.28875547451529476`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.045528863357597635`"}], "-", 
       RowBox[{"0.20424224036691943`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08284622702366203`"}], "+", 
       RowBox[{"0.026939693879485666`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14185712151848862`"}], "+", 
       RowBox[{"0.07383730763938516`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08014718919424149`"}], "+", 
       RowBox[{"0.25515564179946815`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.018901980557611303`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.13866445961017798`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.042580494620685416`"}], "-", 
       RowBox[{"0.0007848698535160015`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08915761649023707`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07366402054856631`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11648760922059898`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.020299144538439277`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013568803090634844`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09186242425839139`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12933440052259548`"}], "+", 
       RowBox[{"0.07952099021746832`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1345942747560623`"}], "-", 
       RowBox[{"0.09840639691198733`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07711182130274302`"}], "+", 
       RowBox[{"0.16922524166809302`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013602922689262095`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.006394725403854419`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.014705300663424074`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.036866565098259384`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08343915273039831`"}], "+", 
       RowBox[{"0.13896539606867034`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0022994868790780117`"}], "+", 
       RowBox[{"0.04352021152885249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0011216484673083615`"}], "-", 
       RowBox[{"0.13994477309512904`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0286002769561333`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.022957733824760553`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07620176332813434`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.010194450624518361`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05033577031530163`"}], "-", 
       RowBox[{"0.03419924353361976`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1562635026427343`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05541659557619951`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18045160911783192`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.016508790549961697`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1661281647909525`"}], "+", 
       RowBox[{"0.07582010470693312`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1169615157635262`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07802464354082735`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.025163784653720975`"}], "-", 
       RowBox[{"0.02116509539200037`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.01825672238958079`"}], "-", 
       RowBox[{"0.8627474551247635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04248504479808301`"}], "-", 
       RowBox[{"0.010043366294216358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09177636331042038`"}], "+", 
       RowBox[{"0.001778008914185874`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.042742537762689395`"}], "-", 
       RowBox[{"0.08955642415126087`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.009751891974161587`"}], "+", 
       RowBox[{"0.02645913688515537`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008157200582476432`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05731597511791453`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03428831035330921`"}], "+", 
       RowBox[{"0.08191201390847419`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12708303370942914`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.004164324824520241`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.028896516504102233`"}], "-", 
       RowBox[{"0.15048876771772057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06662369361578549`"}], "+", 
       RowBox[{"0.18431504581147728`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1738378003061195`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.030871731221994277`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.11717051110331506`"}], "+", 
       RowBox[{"0.013479781180873396`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09659336395462775`"}], "-", 
       RowBox[{"0.002083713565753348`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06623966502517971`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03824038075144515`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12751880793684828`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12189854296884786`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14682626677800487`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09674866102059318`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15214481368001312`"}], "+", 
       RowBox[{"0.18737484098492124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06268068563286176`"}], "-", 
       RowBox[{"0.08312522145877033`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0424800877558304`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.053087790238656424`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05832925681719463`"}], "+", 
       RowBox[{"0.07392644443941007`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13714025219256676`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02584272968322869`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024192496386582676`"}], "+", 
       RowBox[{"0.024102228826063235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.054207616446914936`"}], "-", 
       RowBox[{"0.07561685223635045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14793677502660338`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.00025251903012083604`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12390670485556923`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.19451242813088004`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.036212744628134994`"}], "-", 
       RowBox[{"0.0036910740687633448`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.26792936104462434`"}], "+", 
       RowBox[{"0.0726157451597287`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18876183876323677`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.09934571331957105`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.21309366869923413`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12085046712653894`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.021762730450830096`"}], "-", 
       RowBox[{"0.007849106797500338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.24118125491626724`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03712660342247594`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028412882171261235`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.17951597788606316`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.022780466362921872`"}], "-", 
       RowBox[{"0.0633227438918995`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05041307686918217`"}], "-", 
       RowBox[{"0.5529547311304057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09411521383313315`"}], "+", 
       RowBox[{"0.12545063573244472`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.042834122446655354`"}], "+", 
       RowBox[{"0.07451416566847514`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.056702861215567335`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2057501303132303`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0351140944994483`"}], "+", 
       RowBox[{"0.18401401305872617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004143208386957552`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.33682104504273924`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.022856054508133584`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.02838286204254598`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004025817917931246`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12508463264152353`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08980194564095381`"}], "-", 
       RowBox[{"0.17062042530315225`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11162405109330473`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.16644386961858648`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.15802623801880217`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15242056086745515`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.19740551150519342`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.002603107173575203`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.041429371354851516`"}], "+", 
       RowBox[{"0.042355049932936616`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.020806648057863572`"}], "+", 
       RowBox[{"0.11024375880063916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15463156147198392`"}], "-", 
       RowBox[{"0.05429616009178645`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14584794815934954`"}], "-", 
       RowBox[{"0.15725689816762053`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1998783468924616`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07143350507652495`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0060033643526376836`"}], "-", 
       RowBox[{"0.05539671468164073`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16609165095760797`"}], "+", 
       RowBox[{"0.024820941392285096`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10168187800673209`"}], "+", 
       RowBox[{"0.05962769290514251`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03369015038045133`"}], "-", 
       RowBox[{"0.03686465086542151`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0678968062677233`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06906413423197767`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.046540115356271346`"}], "+", 
       RowBox[{"0.020592392653457334`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.024467687808751665`"}], "-", 
       RowBox[{"0.04954351286338262`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03383877975793488`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2072145653228483`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17088838931716702`"}], "+", 
       RowBox[{"0.06326584696386302`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.057125013052652274`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.44572599277389`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06644906796995971`"}], "-", 
       RowBox[{"0.11394207097237381`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03332556611772731`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.026520695809915014`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.20218353148644214`"}], "+", 
       RowBox[{"0.027879380053866875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.025511533223875907`"}], "+", 
       RowBox[{"0.08820498143287013`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03535341649071801`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.14758490272889713`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2571242634494085`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08962280671533697`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.013092586660415066`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.789298218330541`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13566843442979318`"}], "+", 
       RowBox[{"0.03158945888242086`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12802870948998285`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09763127657182812`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13958282024057236`"}], "+", 
       RowBox[{"0.155676211568557`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07332428895877076`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.00002778008548384378`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04075922777662466`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02684777896302016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10275735830569895`"}], "+", 
       RowBox[{"0.22484115481125402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.19227352257572655`"}], "+", 
       RowBox[{"0.07114800771699839`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004180568243343889`"}], "-", 
       RowBox[{"0.29548223645639193`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.059410775494158026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.08852231588031295`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.015702128079882305`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07578004879483194`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0024084179225293267`"}], "-", 
       RowBox[{"0.02234470913243447`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15039205622716956`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11903635777126868`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12342298967662929`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.020514548487364538`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04445754253080031`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2019032651334965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.011127595803860663`"}], "-", 
       RowBox[{"0.07188249621152162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.24154767306500585`"}], "-", 
       RowBox[{"0.047352035468911785`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.43693242637361185`"}], "+", 
       RowBox[{"0.08441797320076867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06386910901355392`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.16756788400891637`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08941208136259002`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20553227875426655`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07244243735971312`"}], "-", 
       RowBox[{"0.03144261123400886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10291032055149713`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.01687561279431899`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1096188574312699`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.009105550946334195`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14531029997118605`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07421383837825016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.37832027333302126`"}], "-", 
       RowBox[{"0.026329889073969187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09969834081703728`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.19516344683048106`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1873144266229701`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.29448188800257746`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1657643762436743`"}], "+", 
       RowBox[{"0.17380548365511628`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.4417457070008763`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12872229368124868`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04033049013647655`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12531983390767606`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04446780487314257`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03219563994984903`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11086676968017599`"}], "+", 
       RowBox[{"0.2592869206848707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11166652939687627`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.22071119892275887`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.034444485739756774`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.9518077484268426`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10052605849543253`"}], "+", 
       RowBox[{"0.021115909346857344`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.040715744487469216`"}], "+", 
       RowBox[{"0.07686328976733899`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03500861711644969`"}], "+", 
       RowBox[{"0.168252292419228`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03653417435906392`"}], "-", 
       RowBox[{"0.12631955358711855`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0707451227396548`"}], "-", 
       RowBox[{"0.04066688452302085`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06230071889271359`"}], "+", 
       RowBox[{"0.03505037315601617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0021273383917941244`"}], "+", 
       RowBox[{"0.21859894324881857`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.06436457151399488`"}], "+", 
       RowBox[{"0.12436536106102145`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.047264297540893396`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.042420830157903204`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06189150907616155`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.20849411696086367`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1262675191532847`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1011382748509016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.045699847497908196`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.013384261353467201`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.041423546608636404`"}], "+", 
       RowBox[{"0.04309475174892016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07416854268151347`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11268722232781223`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13769925489633886`"}], "-", 
       RowBox[{"0.019875485864726886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06438311854561785`"}], "+", 
       RowBox[{"0.15394966856844103`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.025213197620021888`"}], "-", 
       RowBox[{"0.037513749384536235`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.006960293386216069`"}], "+", 
       RowBox[{"0.0551633083270493`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017835366824385857`"}], "+", 
       RowBox[{"0.05325441537566005`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02773304072266309`"}], "+", 
       RowBox[{"0.02340452903079942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23390957033964355`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.042948610139678454`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08707106315863627`"}], "-", 
       RowBox[{"0.013988468322723335`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17626756933498777`"}], "+", 
       RowBox[{"0.13583783020714135`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00046083837206805853`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05303841788010347`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.21418373422807374`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.12283548945830025`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16244725208463265`"}], "-", 
       RowBox[{"0.032250831528929734`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07140163021747666`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.13422567498685845`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04851901473763412`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11512239090735707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.011858899652886945`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0453049295006436`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14182013204889624`"}], "+", 
       RowBox[{"0.3365820176275124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.018204908982562856`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.055545303807227`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.01388748781649924`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.024405764665699468`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.028763241595530026`"}], "-", 
       RowBox[{"0.7592814153565363`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0635313482186724`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.024520293986088012`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21844565954655237`"}], "+", 
       RowBox[{"0.09287614321694754`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06922898177898795`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03448710427035577`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.18418075728795963`"}], "-", 
       RowBox[{"0.11501651454809143`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09376944577251532`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.059955561526440077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03936126140693395`"}], "+", 
       RowBox[{"0.10427893873309324`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.02351782955761338`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08983175977085178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08542525517594116`"}], "+", 
       RowBox[{"0.011453600041896203`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.003348025312232758`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.029335796203731807`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13742480509831637`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1145242618815287`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017455073467457883`"}], "+", 
       RowBox[{"0.02771565297881047`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1507844257647782`"}], "-", 
       RowBox[{"0.026952132496564005`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.015122549801870788`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.030764928206950898`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0548684431132436`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03205045638099857`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04469892565894367`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09339103782337274`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.017289671479980975`"}], "-", 
       RowBox[{"0.06440894815554368`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.505065442299095`"}], "+", 
       RowBox[{"0.006502099488204974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11334885555435642`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05420587172818267`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.012598479828079066`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12622093278091512`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04633019389411672`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0009061499971692311`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07688585978008988`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0388310519024867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03187165218184826`"}], "+", 
       RowBox[{"0.04969983135149879`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.04491650920146652`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.008331728530600067`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.02926819950295519`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.13032047973816818`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07094472743182302`"}], "-", 
       RowBox[{"0.057692705083427706`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1858167205759796`"}], "+", 
       RowBox[{"0.09066795323425278`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.06764876547328105`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06002573925386763`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03965043412640129`"}], "-", 
       RowBox[{"0.017296668494595546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09930709231140405`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.10885297271526126`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12370426153523584`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12144900012004328`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.062183355778408146`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.006169240619607053`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.008468116979635568`"}], "-", 
       RowBox[{"0.0835596257403396`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.00972852684952093`"}], "-", 
       RowBox[{"0.7915019123487119`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03699486920936521`"}], "+", 
       RowBox[{"0.03702277245485549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.035901845028354404`"}], "+", 
       RowBox[{"0.06001412916105814`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.007738708824281754`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.16381489175718084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.038899517929481306`"}], "-", 
       RowBox[{"0.015290282042481937`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.022313196493817605`"}], "-", 
       RowBox[{"0.06584416903403462`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.15036116940160427`"}], "-", 
       RowBox[{"0.003874860817290826`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.007762312984719098`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13932474775760112`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14109277736377562`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.012812668095981916`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03863673584269789`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.17733628630432238`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1406983551219026`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1336524337314274`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.056162923276855084`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.003387379890319243`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04890454230037325`"}], "-", 
       RowBox[{"0.0012159319602737736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13411698833685576`"}], "+", 
       RowBox[{"0.06024048215414783`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03364632110175748`"}], "+", 
       RowBox[{"0.020292390637062507`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0731844444992654`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07509312169979546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09606416354782364`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.056432187512961585`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21313995116872253`"}], "-", 
       RowBox[{"0.01256791827580249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0113629280723779`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.025691755071753284`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2060808047801842`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.004258850810070047`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005248198966324426`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.21096601259122644`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.160032559438774`"}], "+", 
       RowBox[{"0.03851373246827296`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0693291906246416`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08729747598231534`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.13610629913431282`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.21982699165792371`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12608514120374376`"}], "+", 
       RowBox[{"0.14096831266061624`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23701084416014173`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.37911171731069837`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1049980252926717`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.03855799378956046`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.012366460264520637`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.050391158222325816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.16394485493677613`"}], "+", 
       RowBox[{"0.23942744478073935`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.021944249598604408`"}], "+", 
       RowBox[{"0.1765105568009973`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06907722244002554`"}], "-", 
       RowBox[{"0.06427989794933862`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0752231594405369`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.04594022079405205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08749772881608897`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04619210575138796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09752446355999385`"}], "-", 
       RowBox[{"0.7921206496517295`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.029726485346462488`"}], "+", 
       RowBox[{"0.14079505777721793`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.21328081544976463`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05982573193729091`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10102988807292003`"}], "+", 
       RowBox[{"0.031842647782813635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03866917041416702`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06974255402012933`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.20486354621455707`"}], "+", 
       RowBox[{"0.05209482656759362`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09328492896570778`"}], "-", 
       RowBox[{"0.012856363459237852`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.009237174605741763`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05979565704488978`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09770278713302316`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2107070963252617`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.050962408498304475`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12680383318727104`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08615976746275705`"}], "+", 
       RowBox[{"0.2270688931006828`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.127619109163418`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.07058844343266885`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1753444230249986`"}], "+", 
       RowBox[{"0.02604799649565756`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.037640133599482276`"}], "-", 
       RowBox[{"0.026236726640306587`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08253639308462848`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.02782597625640984`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.051496518917548265`"}], "-", 
       RowBox[{"0.012676414471514186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03941236568088935`"}], "-", 
       RowBox[{"0.09348941307169903`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.21572245399966586`"}], "-", 
       RowBox[{"0.020877109424680684`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15443946876992276`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0143350162026111`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12202863064980216`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.06444243603236695`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2558310849323252`"}], "-", 
       RowBox[{"0.08419441395281836`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09363715054707811`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.047157621889111115`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11763402356553165`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.23175069178154412`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.20187645755539593`"}], "+", 
       RowBox[{"0.05902109255732549`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.3115097088301431`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2536473514131886`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18362925011815878`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.250231627252796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11935279322001231`"}], "+", 
       RowBox[{"0.021446857205519476`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.19444875380441515`"}], "+", 
       RowBox[{"0.07301966354377402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15535883909667056`"}], "+", 
       RowBox[{"0.17052933749212654`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12127728067021296`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.13951460776325797`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1305650248779026`"}], "-", 
       RowBox[{"0.041084293615952776`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00745488263381569`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.10326452588097579`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1018073021126868`"}], "+", 
       RowBox[{"0.29352487863069165`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03931905379930285`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.7204588158699436`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03377765506507706`"}], "-", 
       RowBox[{"0.006989940866681296`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07356881580203425`"}], "-", 
       RowBox[{"0.11914147270930783`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.028998629417291755`"}], "+", 
       RowBox[{"0.09333024010686654`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.03508060664772862`"}], "-", 
       RowBox[{"0.0003768886599213178`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13656318220311417`"}], "+", 
       RowBox[{"0.06260099831969326`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08622489526984833`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.040220058785946575`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.20845798480073163`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.07226380117386501`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.23954375495349045`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03056948849438077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.11883905101013044`"}], "+", 
       RowBox[{"0.08105399258985038`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05943966568426436`"}], "-", 
       RowBox[{"0.006503305004208121`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13878761332912956`"}], "-", 
       RowBox[{"0.013432882555894088`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14772118460868078`"}], "+", 
       RowBox[{"0.007826318462755305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15850638518470175`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0037959533343086063`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06323332287291525`"}], "-", 
       RowBox[{"0.014492685156874859`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07155508644269398`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.09530392223339303`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05505822278878659`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.04993448261371258`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08762288296695979`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06887638516814848`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06650345766033079`"}], "+", 
       RowBox[{"0.011366315156854878`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14654080519489734`"}], "+", 
       RowBox[{"0.06411372811599059`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03611836193115763`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.24267310501291528`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18595627212690866`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.041945760117571326`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12793804670907447`"}], "+", 
       RowBox[{"0.17838903956962132`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14397937608387806`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.11078080522124963`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14060684883102167`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.01415298374564461`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00003091120167431072`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.18562539174511725`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08677309685151245`"}], "+", 
       RowBox[{"0.16732282801817297`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11089980733500117`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2660701623407741`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07211635485932487`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.06811714855893458`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.14071420822789293`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.15282674161019855`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.008653514955286754`"}], "+", 
       RowBox[{"0.1770001410703278`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2893656977191666`"}], "+", 
       RowBox[{"0.10619834014876156`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.008479944050941754`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.0006991857754507919`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.022420169161618167`"}], "-", 
       RowBox[{"0.9582294420096282`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05798342796145123`"}], "+", 
       RowBox[{"0.14544378818511003`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.10640737239273361`"}], "+", 
       RowBox[{"0.038086760287269025`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.08053200831714385`"}], "+", 
       RowBox[{"0.07588546559784837`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.006347439498354014`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.03352887865729688`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.09850863992338554`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.1374647598745186`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.11843839835392861`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20126025729487612`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.12015004725103502`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1646924129872615`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0018244208659657785`"}], "+", 
       RowBox[{"0.14417777722568714`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.039612226400274356`"}], "-", 
       RowBox[{"0.12663782213701566`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09273709198736749`"}], "-", 
       RowBox[{"0.11940532670928378`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0039446553950043955`"}], "+", 
       RowBox[{"0.09055980718264675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.05131063913060985`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.057140816321802124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.018380426111860762`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.12334733017455787`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04503086189355522`"}], "+", 
       RowBox[{"0.028391406713984352`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1438238095045317`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.133714471245895`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08729190893358867`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.048251467602347275`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.17849227837338408`"}], "-", 
       RowBox[{"0.03423148412882546`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1753674553123571`"}], "+", 
       RowBox[{"0.05098045948735602`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2422765701942462`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.2488616825795349`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18784869236519722`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.3670707072201736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04053969583228568`"}], "+", 
       RowBox[{"0.17253121730954657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.3694018710825481`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.1007361637031227`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.2131103945575767`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.05208471127663571`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.006544630198857454`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.15996972128612633`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.1143514933393207`"}], "-", 
       RowBox[{"0.13422643110404325`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.1136945570912968`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.24907806255814402`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03428520645962914`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.08828929080750969`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.19484198402501846`"}], "-", 
       RowBox[{"0.004002342436227581`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.004022286136324688`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.03546034433918811`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0297329507606202`"}], "+", 
       RowBox[{"0.1772379831151658`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.030761858983334674`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.16062440537832468`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.04288101981815517`"}], "+", 
       RowBox[{"0.11189081738154433`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.08087301531001054`"}], "-", 
       RowBox[{"0.7301805662771255`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.060838728796945934`"}], "+", 
       RowBox[{"0.23632728884166515`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17756405317775806`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.10443911110962324`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0625356825695366`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.015155908821559483`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.062373161594940024`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.20099453121632965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.13517112367857204`"}], "-", 
       RowBox[{"0.009308130211107393`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05883248543797931`"}], "-", 
       RowBox[{"0.07296213056619066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.12024895978560693`"}], "+", 
       RowBox[{"0.03024856970260925`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0672580753760415`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.012297430049426197`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.036816350944144136`"}], "-", 
       RowBox[{"0.1088397865569262`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.22216289976083223`"}], "+", 
       RowBox[{"0.0011946767235607655`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.05271279678234944`"}], "-", 
       RowBox[{"0.12102250218954869`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06284266662087709`"}], "-", 
       RowBox[{"0.07261831444916331`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.15221007855049273`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.04670586256511988`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.07191914548786024`"}], "+", 
       RowBox[{"0.1304053868696129`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.08173156192288229`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.0512934032731132`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028158339979415754`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.13145917665183415`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.15731348582423565`"}], "+", 
       RowBox[{"0.007171288834297504`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.028635626324553326`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.5279820282099146`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.14716866579344043`"}], "-", 
       RowBox[{"0.18659658568229057`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.004395104420249148`"}], "+", 
       RowBox[{"0.06655281030920511`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.3911248773692412`"}], "+", 
       RowBox[{"0.10789543997879716`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.10591934236304071`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.28183396970798996`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.2334899563977566`"}], "-", 
       RowBox[{"0.1516823420311243`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07552431912656177`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.002422236246129205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.014669199443868977`"}], "-", 
       RowBox[{"0.27472590935032426`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03052665062290031`"}], "+", 
       RowBox[{"0.038062034109414056`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.24707938552416264`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.02076071057007636`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.06163423017379231`"}], "-", 
       RowBox[{"0.013353556241673087`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.07242444920667182`", "\[InvisibleSpace]", "-", 
       RowBox[{"0.11125014719640583`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09046391284489205`"}], "-", 
       RowBox[{"0.04420239652443307`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.058388977342041584`", "\[InvisibleSpace]", "+", 
       RowBox[{"0.05666066319422698`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.050877805847330385`"}], "+", 
       RowBox[{"0.0536983602357957`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03485927240899764`"}], "-", 
       RowBox[{"0.9477711501590955`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.591455701583533*^9, 3.591455726962984*^9}, 
   3.5914818446703463`*^9, {3.5914854272832603`*^9, 3.5914854522356873`*^9}, {
   3.591485526199918*^9, 3.5914855425168514`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.591455701583533*^9, 3.591455726962984*^9}, 
   3.5914818446703463`*^9, {3.5914854272832603`*^9, 3.5914854522356873`*^9}, {
   3.591485526199918*^9, 3.591485542567854*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", " ", "But"}], " ", "the", " ", "commutator", " ", 
   "annihilates", " ", "the", " ", 
   RowBox[{"state", " ", "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.5914557288220906`*^9, 3.591455736392524*^9}}]
},
WindowSize->{782, 430},
WindowMargins->{{-18, Automatic}, {-25, Automatic}},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[580, 21, 89, 1, 52, "Input"],
Cell[672, 24, 1748, 53, 132, "Input"],
Cell[2423, 79, 1170, 26, 112, "Input"],
Cell[3596, 107, 747, 20, 52, "Input"],
Cell[4346, 129, 2109, 54, 132, "Input"],
Cell[6458, 185, 611, 13, 72, "Input"],
Cell[7072, 200, 126, 2, 31, "Input"],
Cell[7201, 204, 3925, 86, 292, "Input"],
Cell[CellGroupData[{
Cell[11151, 294, 580, 11, 92, "Input"],
Cell[CellGroupData[{
Cell[11756, 309, 266, 6, 23, "Print"],
Cell[12025, 317, 117, 1, 23, "Print"],
Cell[12145, 320, 93, 1, 23, "Print"],
Cell[12241, 323, 95, 1, 23, "Print"],
Cell[12339, 326, 93, 1, 23, "Print"],
Cell[12435, 329, 95, 1, 23, "Print"],
Cell[12533, 332, 95, 1, 23, "Print"],
Cell[12631, 335, 95, 1, 23, "Print"],
Cell[12729, 338, 92, 1, 23, "Print"],
Cell[12824, 341, 92, 1, 23, "Print"],
Cell[12919, 344, 92, 1, 23, "Print"],
Cell[13014, 347, 92, 1, 23, "Print"],
Cell[13109, 350, 93, 1, 23, "Print"],
Cell[13205, 353, 93, 1, 23, "Print"],
Cell[13301, 356, 96, 1, 23, "Print"],
Cell[13400, 359, 96, 1, 23, "Print"],
Cell[13499, 362, 96, 1, 23, "Print"],
Cell[13598, 365, 93, 1, 23, "Print"],
Cell[13694, 368, 119, 1, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[13840, 373, 321, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[14186, 383, 808, 22, 92, "Input"],
Cell[14997, 407, 4381, 70, 164, "Output"],
Cell[19381, 479, 278, 5, 30, "Output"]
}, Open  ]],
Cell[19674, 487, 94, 1, 31, "Input"],
Cell[19771, 490, 895, 25, 72, "Input"],
Cell[20669, 517, 1466, 39, 92, "Input"],
Cell[22138, 558, 290, 7, 31, "Input"],
Cell[22431, 567, 183, 4, 31, "Input"],
Cell[22617, 573, 96, 1, 31, "Input"],
Cell[22716, 576, 2670, 65, 212, "Input"],
Cell[25389, 643, 1109, 32, 92, "Input"],
Cell[CellGroupData[{
Cell[26523, 679, 1045, 31, 92, "Input"],
Cell[27571, 712, 509, 9, 30, "Output"]
}, Open  ]],
Cell[28095, 724, 502, 13, 52, "Input"],
Cell[CellGroupData[{
Cell[28622, 741, 654, 16, 52, "Input"],
Cell[29279, 759, 559, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29875, 774, 1171, 30, 112, "Input"],
Cell[31049, 806, 136455, 2636, 492, "Output"],
Cell[167507, 3444, 586, 10, 30, "Output"]
}, Open  ]],
Cell[168108, 3457, 275, 6, 31, "Input"]
}
]
*)

(* End of internal cache information *)

